Imaging-anchored multiomics in cardiovascular disease: integrating cardiac imaging, bulk, single-cell, and spatial transcriptomics

Cardiovascular disease arises from interactions between inherited risk, molecular programmes, and tissue-scale remodelling that are observed clinically through imaging. Cardiac MRI (CMR), computed tomography (CT), and echocardiography are integral to routine cardiovascular care, while bulk RNA sequencing, single-cell RNA sequencing, and spatial transcriptomics are providing increasingly detailed molecular characterization of cardiac tissue. Yet, these imaging and molecular data are still analysed in largely separate pipelines. This review examines joint representations that link cardiac imaging phenotypes to transcriptomic and spatially resolved molecular states. An imaging-anchored perspective is adopted in which echocardiography, CMR, and CT define a spatial phenotype of the heart, and bulk, single-cell and spatial transcriptomics provide cell-type- and location-specific molecular context. We define the representation requirements of each modality, compare multimodal fusion strategies, and synthesize integrative pipelines for radiogenomics, spatial alignment, and image-based gene-expression prediction, together with their validation requirements, limitations, and failure modes. Spatial multiomic maps of human myocardium and atherosclerotic plaque, together with single-cell, spatial, and multimodal medical foundation models, are advancing imaging-anchored multiomics; however, cost, scalability, and tissue availability remain substantial barriers to large-scale cardiovascular translation.

==> BIB_Review_Bioinformatics_MinhLe_UPDATED/build.sh <==
#!/bin/sh
set -eu
cd "$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)"
if command -v tectonic >/dev/null 2>&1; then
    tectonic oup-authoring-template.tex
elif command -v xelatex >/dev/null 2>&1; then
    xelatex -interaction=nonstopmode -halt-on-error oup-authoring-template.tex
    xelatex -interaction=nonstopmode -halt-on-error oup-authoring-template.tex
else
    printf '%s\n' 'Use XeLaTeX in Overleaf, or install XeLaTeX/Tectonic locally.' >&2
    exit 1
fi


==> build.sh <==
#!/bin/sh
set -eu
cd "$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)"
if command -v tectonic >/dev/null 2>&1; then
    tectonic oup-authoring-template.tex
elif command -v xelatex >/dev/null 2>&1; then
    xelatex -interaction=nonstopmode -halt-on-error oup-authoring-template.tex
    xelatex -interaction=nonstopmode -halt-on-error oup-authoring-template.tex
else
    printf '%s\n' 'Use XeLaTeX in Overleaf, or install XeLaTeX/Tectonic locally.' >&2
    exit 1
fi

